E-morphic: Scalable Equality Saturation for Structural Exploration in Logic Synthesis

In technology mapping, the quality of the final implementation heavily relies on the circuit structure after technology-independent optimization. Recent studies have introduced equality saturation as a novel optimization approach. However, its efficiency remains a hurdle against its wide adoption in logic synthesis. This paper proposes a highly scalable and efficient framework named E-morphic. It is the first work that employs equality saturation for resynthesis after conventional technology-independent logic optimizations, enabling structure exploration before technology mapping. Powered by several key enhancements to the equality saturation framework, such as direct e-graph-circuit conversion, solution-space pruning, and simulated annealing for e-graph extraction, this approach not only improves the scalability and extraction efficiency of e-graph rewriting but also addresses the structural bias issue present in conventional logic synthesis flows through parallel structural exploration and resynthesis. Experiments show that, compared to the state-of-the-art delay optimization flow in ABC, E-morphic on average achieves 12.54% area saving and 7.29% delay reduction on the large-scale circuits in the EPFL benchmark.

==> figs/source/fig2/extraction_case_study.py <==
import matplotlib.pyplot as plt
import numpy as np

# 更新后的数据点
data_green = np.array([
    [35450.63, 2661.26],
    [35796.82, 2662.13],
    [35830.18, 2665.17],
    [35268.2, 2688.17],
    [35966.41, 2688.26],
    [35594.8, 2691.35],
    [35702.11, 2700.25],
    [35641.22, 2700.8],
    [35840.44, 2721.59],
    [35594.56, 2725.65],
    [35651.48, 2769.79]
])

# 单独的蓝色点
data_blue = np.array([
    [35651.48, 2769.79]
])

# 创建散点图
fig, ax1 = plt.subplots(figsize=(10, 6))

# 绘制绿色的点，增加点的大小
ax1.scatter(data_green[:, 0], data_green[:, 1], color='green', label='QoR of our extraction methods', alpha=0.6, s=200)

# 绘制蓝色的点，增加点的大小
ax1.scatter(data_blue[:, 0], data_blue[:, 1], color='blue', label='QoR of extraction in egg', alpha=0.6, s=200)

# 定义运行时间
runtime_blue = 2.121
runtime_green = 0.286

# 将运行时间标准化为0到1的范围
total_runtime = runtime_blue + runtime_green
runtime_blue_norm = runtime_blue / total_runtime
runtime_green_norm = runtime_green / total_runtime

# 添加图例
ax1.legend(loc='upper left', fontsize=10)

# 添加标题和轴标签
title = 'Case Study: Comparing Extraction Algorithms\n in Delay vs Area & Extraction Runtime for Multiplier'
ax1.set_title(title, fontsize=14)
ax1.set_xlabel('Area ($\mu$m$^2$)', fontsize=12)
ax1.set_ylabel('Delay (ps)', fontsize=12)

# 设置轴的范围
ax1.set_xlim(np.min(data_green[:, 0]) - 20, np.max(data_green[:, 0]) + 300)
ax1.set_ylim(np.min(data_green[:, 1]) - 10, np.max(data_green[:, 1]) + 10)

# 设置刻度间隔
ax1.xaxis.set_major_locator(plt.MaxNLocator(5))
ax1.yaxis.set_major_locator(plt.MaxNLocator(5))

# 显示网格
ax1.grid(True)

# 创建一个柱状图显示运行时间比例
# 将柱状图放到散点图的右下角
ax2 = ax1.inset_axes([0.8, 0.1, 0.15, 0.15]) 
x = np.arange(len(['Blue', 'Green']))
ax2.bar(x, [runtime_blue_norm, runtime_green_norm], color=['blue', 'green'])
ax2.set_xticks(x)
ax2.set_xticklabels(['Extraction \nin egg', 'Ours'], fontsize=8)
ax2.set_title('Runtime Proportions', fontsize=10)

# 显示图表
plt.savefig('area_delay_scatter_with_runtime_bar_bottom_right.pdf', format='pdf', bbox_inches='tight')
plt.show()
